Passive spectral-admittance bounds and exact continuum certificates for multiresonator quantum-memory interfaces

Broadband quantum-memory interfaces are often assessed by center-frequency impedance matching or by a sampled efficiency curve. Neither supplies an operational continuous-band certificate, and absorption is not automatically reversible storage. We model a passive one-port multiresonator interface by a positive-real spectral admittance with explicitly identified controlled output channels. If their one-photon subspace is mapped isometrically into long-lived registers, the write probability for a normalized spectrum $f$ supported in a band $\mathcal{B}$ is $1-\int_{\mathcal{B}} |r(i\omega)|^2 |f(\omega)|^2\,d\omega$, and the worst-case write efficiency is $1-\|r\|_{L^\infty(\mathcal{B})}^2$. We prove that a finite passive rational interface cannot have zero reflection on a nonzero interval and derive the Bode--Fano floor $\|r\|_\infty \geq \exp[-\pi\kappa/(2B)]$ for a band of half-width $B$. At fixed pole locations, minimax synthesis is a quasiconvex semi-infinite problem in the oscillator strengths. We then give an exact computer-assisted certificate: after a decimal design is converted into an explicit rational system, the continuum reflection bound becomes positivity of one univariate polynomial and is proved by Sturm root counting; exact Routh--Hurwitz determinants certify stability and minimum phase. In units $\kappa=2$ and $B=1$, an 11-mode design obeys $0.064112405 \leq \|r\|_\infty < 0.0641125$, implying a conditional uniform write guarantee above $0.995889587$. This is a reproducible certificate for a specified interface, not a claim of global movable-pole optimality or of an experimentally complete memory.

==> anc/BUILD.md <==
# Build instructions

The manuscript and Supplemental Material are separate LaTeX documents.

From the archive root:

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex

pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
```

The archived `main.bbl` and `supplement.bbl` make BibTeX unnecessary for a clean build. To rebuild the bibliographies from `references.bib`, run BibTeX once after the first LaTeX pass and then run LaTeX twice more.

For computational verification, change to `anc/` and follow `README.md`.


==> anc/README.md <==
# Reproduction files

This directory contains the source inputs, deterministic programs, and regression tests accompanying the article and Supplemental Material.

Generated JSON, CSV, NPZ, and PDF files are not archived as trusted inputs. The reproduction driver writes them under `reproduction/`, which can be deleted safely.

## Tested environment

- Python 3.13.5
- NumPy 2.3.5
- SymPy 1.14.0
- Matplotlib 3.10.8

Install the required packages with:

```bash
python -m pip install -r requirements.txt
```

## Quick verification

From `anc/`, run:

```bash
python code/reproduce.py --quick
```

This regenerates the exact and independent certificate records, the sharpness checks, finite-subspace diagnostics, six deterministic figures, and the interface schematic. It also runs the regression tests and compares the regenerated figures byte-for-byte with the archived PDFs.

## Complete reproduction

```bash
python code/reproduce.py
```

The complete route additionally runs the exact measure-seeded construction and the seeded 1200-sample robustness simulation, then verifies all seven figures. Exact Hurwitz minors for every reported order are optional; the manuscript requires them only for the headline 11-mode design, which is always checked. To request the stronger diagnostic, add `--all-hurwitz`.

## Direct checks

The primary exact certificate prints to standard output unless `--output` is supplied:

```bash
python code/exact_certificate.py --all-hurwitz
```

The independent verifier uses only the Python standard library:

```bash
python code/independent_verifier.py --designs data/designs.json
```

The analytic sharpness audit is:

```bash
python code/verify_sharpness.py
```

The measure-seeded construction uses exact dyadic Bernstein subdivision and writes a JSON record only when requested:

```bash
python code/measure_seeded_certificates.py \
  --output reproduction/results/measure_seeded_certificates.json
```

## Scope

The exact arithmetic certifies the explicit rationalized devices in `data/designs.json`. It does not certify global movable-pole optimality at finite order. The robustness simulation is a seeded diagnostic under the stated independent log-normal perturbation model, not an experimentally calibrated confidence statement.


==> anc/code/compute_tables.py <==
#!/usr/bin/env python3
"""Recompute finite-subspace and ripple diagnostics used in the paper."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np

from model import finite_alphabet_gram, load_payload, resolved_local_maxima


def compute() -> tuple[list[dict[str, float]], dict]:
    payload = load_payload()
    groups = payload["designs"]["11"]
    rows: list[dict[str, float]] = []
    for dimension in (2, 4, 8, 16):
        gram = finite_alphabet_gram(groups, dimension)
        eigenvalues = np.linalg.eigvalsh(gram)
        rows.append({"K": dimension, "lambda_min": float(eigenvalues[0]),
                     "lambda_min_squared": float(eigenvalues[0] ** 2),
                     "lambda_max": float(eigenvalues[-1])})
    ripples = resolved_local_maxima(groups)
    diagnostics = {"n11_ripple_count_on_0_1_including_endpoints": len(ripples),
                   "n11_ripples": [{"frequency": p, "magnitude": v} for p, v in ripples]}
    return rows, diagnostics


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, default=None,
                        help="optional directory for generated CSV/JSON files")
    args = parser.parse_args()
    rows, diagnostics = compute()
    if args.output_dir is None:
        print(json.dumps({"finite_subspaces": rows, "diagnostics": diagnostics}, indent=2))
        return
    args.output_dir.mkdir(parents=True, exist_ok=True)
    with (args.output_dir / "finite_subspaces.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        for row in rows:
            writer.writerow({k: v if k == "K" else f"{v:.12f}" for k, v in row.items()})
    (args.output_dir / "numerical_diagnostics.json").write_text(json.dumps(diagnostics, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/code/exact_certificate.py <==
#!/usr/bin/env python3
"""Exact continuum certificates for the symmetric passive-atom designs.

All decimal strings are interpreted as rational numbers.  The upper proof uses
an exact Sturm count for rho^2 |D(iw)|^2-|N(iw)|^2 on w^2 in [0,1].
"""

from __future__ import annotations

import argparse
import hashlib
import json
from fractions import Fraction
from pathlib import Path

import sympy as sp


S, X = sp.symbols("s x")


def q(value: str) -> sp.Rational:
    return sp.Rational(value)


def build_polynomials(groups: list[dict[str, str]]) -> tuple[sp.Poly, sp.Poly]:
    factors: list[sp.Poly] = []
    for row in groups:
        gamma, delta = q(row["gamma"]), q(row["delta"])
        if delta == 0:
            factors.append(sp.Poly(S + gamma, S, domain=sp.QQ))
        else:
            factors.append(sp.Poly((S + gamma) ** 2 + delta**2, S, domain=sp.QQ))
    Q = sp.Poly(1, S, domain=sp.QQ)
    for factor in factors:
        Q *= factor
    P = sp.Poly(0, S, domain=sp.QQ)
    for row, factor in zip(groups, factors):
        gamma, delta, weight = q(row["gamma"]), q(row["delta"]), q(row["weight"])
        quotient = Q.exquo(factor)
        atom_numerator = sp.Poly(weight if delta == 0 else 2 * weight * (S + gamma), S, domain=sp.QQ)
        P += quotient * atom_numerator
    N = sp.Poly((S - 1) * Q.as_expr() + P.as_expr(), S, domain=sp.QQ)
    D = sp.Poly((S + 1) * Q.as_expr() + P.as_expr(), S, domain=sp.QQ)
    return N, D


def magnitude_squared_poly(poly: sp.Poly) -> sp.Poly:
    even = sp.Poly(0, X, domain=sp.QQ)
    odd = sp.Poly(0, X, domain=sp.QQ)
    for (power,), coeff in poly.terms():
        target_power = power // 2
        signed = coeff * (-1) ** target_power
        if power % 2 == 0:
            even += sp.Poly(signed * X**target_power, X, domain=sp.QQ)
        else:
            odd += sp.Poly(signed * X**target_power, X, domain=sp.QQ)
    return sp.Poly(even.as_expr() ** 2 + X * odd.as_expr() ** 2, X, domain=sp.QQ)


def canonical_hash(poly: sp.Poly) -> str:
    payload = "\n".join(str(c) for c in poly.all_coeffs()).encode("ascii")
    return hashlib.sha256(payload).hexdigest()


def sturm_open_root_count(poly: sp.Poly, left: sp.Rational, right: sp.Rational) -> int:
    if poly.eval(left) == 0 or poly.eval(right) == 0:
        raise ValueError("endpoint root must be handled explicitly")
    sequence = sp.sturm(poly.as_expr(), X)

    def variations(point: sp.Rational) -> int:
        signs: list[int] = []
        for item in sequence:
            value = sp.sign(sp.Poly(item, X, domain=sp.QQ).eval(point))
            if value:
                signs.append(int(value))
        return sum(a != b for a, b in zip(signs, signs[1:]))

    return variations(left) - variations(right)


def hurwitz_determinants(poly: sp.Poly) -> list[sp.Rational]:
    coeffs = poly.all_coeffs()
    n = poly.degree()
    matrix = sp.zeros(n)
    for i in range(n):
        for j in range(n):
            idx = 2 * j - i + 1
            if 0 <= idx <= n:
                matrix[i, j] = coeffs[idx]
    return [sp.factor(matrix[:k, :k].det()) for k in range(1, n + 1)]


def certify(
    order: str,
    groups: list[dict[str, str]],
    upper: str,
    sample_record: dict[str, str],
    include_hurwitz: bool,
) -> dict:
    N, D = build_polynomials(groups)
    n, d = magnitude_squared_poly(N), magnitude_squared_poly(D)
    rho = q(upper)
    H = sp.Poly(rho**2 * d.as_expr() - n.as_expr(), X, domain=sp.QQ)
    endpoint_values = {"x0": H.eval(0), "x1": H.eval(1)}
    root_count = sturm_open_root_count(H, sp.Rational(0), sp.Rational(1))
    sample = Fraction(sample_record["frequency"])
    sample_x = sp.Rational(sample.numerator**2, sample.denominator**2)
    sample_value_sq = sp.factor(n.eval(sample_x) / d.eval(sample_x))
    sample_float = float(sp.sqrt(sample_value_sq).evalf(18))
    lower_decimal = sample_record["lower"]
    lower = q(lower_decimal)
    lower_verified = bool(lower**2 <= sample_value_sq)
    record = {
        "order": int(order),
        "upper": upper,
        "upper_verified": bool(endpoint_values["x0"] > 0 and endpoint_values["x1"] > 0 and root_count == 0),
        "sturm_distinct_roots_open_0_1": root_count,
        "endpoint_signs": {key: int(sp.sign(value)) for key, value in endpoint_values.items()},
        "sample_frequency": f"{sample.numerator}/{sample.denominator}",
        "sample_value": f"{sample_float:.12f}",
        "lower": lower_decimal,
        "lower_verified": lower_verified,
        "degrees": {"N": N.degree(), "D": D.degree(), "H": H.degree()},
        "hashes": {"N": canonical_hash(N), "D": canonical_hash(D), "H": canonical_hash(H)},
    }
    if include_hurwitz:
        n_dets = hurwitz_determinants(N)
        d_dets = hurwitz_determinants(D)
        record["hurwitz"] = {
            "numerator_all_positive": bool(N.LC() > 0 and all(v > 0 for v in n_dets)),
            "denominator_all_positive": bool(D.LC() > 0 and all(v > 0 for v in d_dets)),
            "numerator_signs": [int(sp.sign(v)) for v in n_dets],
            "denominator_signs": [int(sp.sign(v)) for v in d_dets],
        }
    return record


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--designs", type=Path, default=Path(__file__).resolve().parents[1] / "data" / "designs.json")
    parser.add_argument("--output", type=Path)
    parser.add_argument("--all-hurwitz", action="store_true")
    args = parser.parse_args()
    payload = json.loads(args.designs.read_text())
    records = []
    for order, groups in payload["designs"].items():
        print(f"certifying N={order}", flush=True)
        records.append(
            certify(
                order,
                groups,
                payload["published_upper_bounds"][order],
                payload["certified_samples"][order],
                args.all_hurwitz or order == "11",
            )
        )
    output = {
        "method": "exact rational Sturm and Routh-Hurwitz arithmetic",
        "sympy_version": sp.__version__,
        "records": records,
    }
    rendered = json.dumps(output, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered)
    else:
        print(rendered)


if __name__ == "__main__":
    main()


==> anc/code/independent_verifier.py <==
#!/usr/bin/env python3
"""Independent exact replay of the continuum reflection certificates.

This verifier shares no code with code/exact_certificate.py.  It uses only
the Python standard library (fractions, json, hashlib).  Polynomials are
represented as ascending lists of Fractions and every certified statement
(endpoint signs, Sturm root count, rational lower sample, Hurwitz minors,
canonical coefficient hashes) is recomputed from the rational design
parameters alone.  Exit status is nonzero on any disagreement.

Normalization: kappa = 2, band = [-1, 1].
"""
import hashlib
import json
import sys
from fractions import Fraction

# ---------------- polynomial helpers (ascending coefficients) -------------

def trim(p):
    while p and p[-1] == 0:
        p.pop()
    return p

def padd(a, b):
    n = max(len(a), len(b))
    return trim([ (a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0)
                  for i in range(n) ])

def pmul(a, b):
    out = [Fraction(0)] * (len(a) + len(b) - 1) if a and b else []
    for i, ai in enumerate(a):
        if ai == 0:
            continue
        for j, bj in enumerate(b):
            out[i + j] += ai * bj
    return trim(out)

def pscale(a, c):
    return trim([c * x for x in a])

def peval(a, x):
    acc = Fraction(0)
    for c in reversed(a):
        acc = acc * x + c
    return acc

def pderiv(a):
    return trim([i * a[i] for i in range(1, len(a))])

def pdivmod(a, b):
    """Euclidean division over Q."""
    a = a[:]
    q = [Fraction(0)] * max(len(a) - len(b) + 1, 0)
    while len(a) >= len(b) and a:
        c = a[-1] / b[-1]
        k = len(a) - len(b)
        q[k] = c
        for i, bi in enumerate(b):
            a[k + i] -= c * bi
        a.pop()
        trim(a)
    return trim(q), trim(a)

def primitive(p):
    """Scale by a positive rational so coefficients are coprime integers."""
    if not p:
        return p
    from math import gcd
    den = 1
    for c in p:
        den = den * c.denominator // gcd(den, c.denominator)
    ints = [int(c * den) for c in p]
    g = 0
    for v in ints:
        g = gcd(g, abs(v))
    return [Fraction(v // g) for v in ints]

# ---------------- Sturm ----------------------------------------------------

def sturm_chain(p):
    chain = [primitive(p), primitive(pderiv(p))]
    while chain[-1]:
        _, r = pdivmod(chain[-2], chain[-1])
        if not r:
            break
        chain.append(primitive(pscale(r, Fraction(-1))))
    return [c for c in chain if c]

def sign_variations(chain, x):
    signs = []
    for p in chain:
        v = peval(p, x)
        if v != 0:
            signs.append(1 if v > 0 else -1)
    return sum(1 for i in range(len(signs) - 1) if signs[i] != signs[i + 1])

def count_roots_half_open(p, a, b):
    """Number of distinct real roots in (a, b]."""
    ch = sturm_chain(p)
    return sign_variations(ch, a) - sign_variations(ch, b)

# ---------------- Hurwitz ---------------------------------------------------

def hurwitz_minors(p):
    """Leading principal minors of the Hurwitz matrix of p (ascending coeffs)."""
    n = len(p) - 1
    a = list(reversed(p))          # descending: a[0] = leading
    def entry(i, j):               # 1-based
        k = 2 * j - i
        return a[k] if 0 <= k <= n else Fraction(0)
    minors = []
    for k in range(1, n + 1):
        m = [[entry(i, j) for j in range(1, k + 1)] for i in range(1, k + 1)]
        det = Fraction(1)
        mat = [row[:] for row in m]
        sign = 1
        for col in range(k):
            piv = None
            for row in range(col, k):
                if mat[row][col] != 0:
                    piv = row
                    break
            if piv is None:
                det = Fraction(0)
                break
            if piv != col:
                mat[col], mat[piv] = mat[piv], mat[col]
                sign = -sign
            det *= mat[col][col]
            inv = 1 / mat[col][col]
            for row in range(col + 1, k):
                f = mat[row][col] * inv
                if f:
                    for cc in range(col, k):
                        mat[row][cc] -= f * mat[col][cc]
        minors.append(det * sign)
    return minors

# ---------------- design construction --------------------------------------

def build_ND(groups):
    """Return N, D with r = N/D for kappa=2 (so kappa/2 = 1)."""
    dens, nums = [], []
    for g in groups:
        gamma = Fraction(g["gamma"])
        delta = Fraction(g["delta"])
        w = Fraction(g["weight"])
        if delta == 0:
            dens.append([gamma, Fraction(1)])
            nums.append([w])
        else:
            dens.append([gamma * gamma + delta * delta,
                         2 * gamma, Fraction(1)])
            nums.append([2 * w * gamma, 2 * w])
    Q = [Fraction(1)]
    for d in dens:
        Q = pmul(Q, d)
    P = []
    for i, nm in enumerate(nums):
        t = nm[:]
        for k, d in enumerate(dens):
            if k != i:
                t = pmul(t, d)
        P = padd(P, t)
    N = padd(pmul([Fraction(-1), Fraction(1)], Q), P)
    D = padd(pmul([Fraction(1), Fraction(1)], Q), P)
    return N, D

def abs_squared_on_axis(p):
    """p real coeffs; return q with q(omega^2) = |p(i omega)|^2."""
    ev, od = [], []
    for m, c in enumerate(p):
        if m % 2 == 0:
            ev.append(c if (m // 2) % 2 == 0 else -c)
        else:
            od.append(c if ((m - 1) // 2) % 2 == 0 else -c)
    return padd(pmul(ev, ev), pmul([Fraction(0), Fraction(1)],
                                   pmul(od, od)))

def canonical_hash(p):
    payload = "\n".join(str(c) for c in reversed(p)).encode("ascii")
    return hashlib.sha256(payload).hexdigest()

# ---------------- calibration battery --------------------------------------

def calibrate():
    ok = True
    # (x - 1/2)^2 has a root in [0,1]
    p = [Fraction(1, 4), Fraction(-1), Fraction(1)]
    ok &= count_roots_half_open(p, Fraction(0), Fraction(1)) == 1
    # x^2 + 1 has none
    ok &= count_roots_half_open([Fraction(1), Fraction(0), Fraction(1)],
                                Fraction(0), Fraction(1)) == 0
    # (x-1/4)(x-3/4) has two
    ok &= count_roots_half_open(pmul([Fraction(-1, 4), Fraction(1)],
                                     [Fraction(-3, 4), Fraction(1)]),
                                Fraction(0), Fraction(1)) == 2
    # dense cluster: (x-1/3)(x-1/3-1/1000)(x-2/3)
    r1, r2, r3 = Fraction(1, 3), Fraction(1, 3) + Fraction(1, 1000), Fraction(2, 3)
    p3 = pmul(pmul([-r1, Fraction(1)], [-r2, Fraction(1)]), [-r3, Fraction(1)])
    ok &= count_roots_half_open(p3, Fraction(0), Fraction(1)) == 3
    # Hurwitz: (s+1)^3 stable
    stable = [Fraction(1), Fraction(3), Fraction(3), Fraction(1)]
    ok &= all(m > 0 for m in hurwitz_minors(stable))
    # Hurwitz: s^2 - s + 1 unstable
    ok &= not all(m > 0 for m in hurwitz_minors([Fraction(1), Fraction(-1),
                                                 Fraction(1)]))
    # Hurwitz: s^2 + 1 marginal (axis roots) must NOT pass
    ok &= not all(m > 0 for m in hurwitz_minors([Fraction(1), Fraction(0),
                                                 Fraction(1)]))
    return bool(ok)

# ---------------- main ------------------------------------------------------

def main():
    import argparse
    ap = argparse.ArgumentParser()
    ap.add_argument("--designs", default="data/designs.json")
    ap.add_argument("--reference", default=None,
                    help="optional results/exact_certificate.json to cross-check")
    ap.add_argument("--out", default=None)
    args = ap.parse_args()

    if not calibrate():
        print("FAIL: calibration battery")
        return 1
    print("calibration battery: PASS (7/7)")

    data = json.load(open(args.designs))
    assert data["normalization"]["kappa"] == "2"
    assert data["normalization"]["band_half_width"] == "1"

    reference = None
    if args.reference:
        reference = json.load(open(args.reference))

    failures = 0
    report = {"method": "independent pure-Fraction Sturm/Hurwitz replay",
              "records": {}}
    for order in sorted(data["designs"], key=int):
        groups = data["designs"][order]
        rho_bar = Fraction(data["published_upper_bounds"][order])
        sample = data["certified_samples"][order]
        N, D = build_ND(groups)
        n = abs_squared_on_axis(N)
        d = abs_squared_on_axis(D)
        H = padd(pscale(d, rho_bar * rho_bar), pscale(n, Fraction(-1)))
        h0, h1 = peval(H, Fraction(0)), peval(H, Fraction(1))
        roots = count_roots_half_open(H, Fraction(0), Fraction(1))
        upper_ok = h0 > 0 and h1 > 0 and roots == 0
        # exact rational lower sample
        what = Fraction(sample["frequency"])
        low = Fraction(sample["lower"])
        xhat = what * what
        lower_ok = low * low * peval(d, xhat) <= peval(n, xhat)
        rec = {
            "degree_N": len(N) - 1, "degree_D": len(D) - 1,
            "degree_H": len(H) - 1,
            "H_at_0_positive": h0 > 0, "H_at_1_positive": h1 > 0,
            "sturm_roots_in_0_1": roots,
            "upper_bound": str(rho_bar), "upper_certified": upper_ok,
            "lower_sample_frequency": str(what),
            "lower_bound": str(low), "lower_certified": bool(lower_ok),
            "hash_N": canonical_hash(N), "hash_D": canonical_hash(D),
            "hash_H": canonical_hash(H),
        }
        if order == "11":
            mN = hurwitz_minors(N)
            mD = hurwitz_minors(D)
            rec["hurwitz_N_all_positive"] = all(m > 0 for m in mN)
            rec["hurwitz_D_all_positive"] = all(m > 0 for m in mD)
            rec["hurwitz_count_N"] = len(mN)
            rec["hurwitz_count_D"] = len(mD)
        report["records"][order] = rec
        status = "PASS" if (upper_ok and lower_ok) else "FAIL"
        if status == "FAIL":
            failures += 1
        print(f"N={order:>2}: upper {rho_bar} {'OK' if upper_ok else 'BAD'} "
              f"(H(0)>0:{h0>0} H(1)>0:{h1>0} roots:{roots}) "
              f"lower {low} {'OK' if lower_ok else 'BAD'}  -> {status}")
    if reference is not None:
        agree = True
        checked = 0
        for rec in reference.get("records", []):
            order = str(rec.get("order", ""))
            mine = report["records"].get(order)
            if mine is None:
                continue
            for key in ("N", "D", "H"):
                ref_hash = rec.get("hashes", {}).get(key)
                if ref_hash is not None:
                    checked += 1
                    if ref_hash != mine["hash_" + key]:
                        print(f"HASH MISMATCH N={order} {key}")
                        agree = False
            if rec.get("sturm_distinct_roots_open_0_1") is not None:
                if rec["sturm_distinct_roots_open_0_1"] != mine["sturm_roots_in_0_1"]:
                    print(f"ROOT-COUNT MISMATCH N={order}")
                    agree = False
            if Fraction(str(rec.get("upper"))) != Fraction(mine["upper_bound"]):
                print(f"UPPER MISMATCH N={order}")
                agree = False
            if Fraction(str(rec.get("lower"))) != Fraction(mine["lower_bound"]):
                print(f"LOWER MISMATCH N={order}")
                agree = False
        print(f"cross-check against primary implementation: "
              f"{checked} hashes compared, {'AGREE' if agree else 'DISAGREE'}")
        if not agree:
            failures += 1
    if args.out:
        json.dump(report, open(args.out, "w"), indent=1)
        print(f"wrote {args.out}")
    print(f"total failures: {failures}")
    return 1 if failures else 0

if __name__ == "__main__":
    sys.exit(main())


==> anc/code/make_figures.py <==
#!/usr/bin/env python3
"""Regenerate all numerical vector figures."""

from __future__ import annotations

import argparse
import csv
import json
import os
from datetime import datetime, timezone
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/mrqm-matplotlib")

import matplotlib.pyplot as plt
import numpy as np

from model import ROOT, load_payload, reflection, resolved_local_maxima
from verify_sharpness import exterior_atom, outer_reflection


FIGURES = ROOT.parent / "figures"
RESULTS = ROOT / "results"
FIXED_METADATA = {"Creator": "MRQM deterministic figure script", "Producer": "Matplotlib", "CreationDate": datetime(2026, 7, 25, tzinfo=timezone.utc)}


def setup() -> None:
    FIGURES.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 9,
            "axes.labelsize": 9,
            "axes.titlesize": 9,
            "legend.fontsize": 8,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.8,
            "lines.linewidth": 1.5,
            "savefig.bbox": "tight",
            "pdf.fonttype": 42,
        }
    )


def save(fig: plt.Figure, name: str) -> None:
    fig.savefig(FIGURES / name, format="pdf", metadata=FIXED_METADATA)
    plt.close(fig)


def reflection_spectra(payload: dict) -> None:
    omega = np.linspace(-1.06, 1.06, 16_001)
    fig, ax = plt.subplots(figsize=(3.38, 2.55))
    styles = {"1": "-", "5": "--", "11": "-.", "19": ":"}
    colors = {"1": "#1f77b4", "5": "#ff7f0e", "11": "#2ca02c", "19": "#d62728"}
    for order in ("1", "5", "11", "19"):
        ax.plot(omega, np.abs(reflection(payload["designs"][order], omega)), styles[order], color=colors[order], label=fr"$N={order}$")
    ax.axvline(-1, color="0.45", lw=0.8, ls=":")
    ax.axvline(1, color="0.45", lw=0.8, ls=":")
    ax.set(xlabel=r"Normalized detuning $\omega$", ylabel=r"$|r(\mathrm{i}\omega)|$", xlim=(-1.06, 1.06), ylim=(0, 0.205))
    ax.grid(alpha=0.22)
    ax.legend(ncol=2, loc="lower center")
    save(fig, "reflection_spectra.pdf")


def n11_equiripple(payload: dict) -> None:
    groups = payload["designs"]["11"]
    omega = np.linspace(0.0, 1.0, 30_001)
    values = np.abs(reflection(groups, omega))
    ripples = resolved_local_maxima(groups)
    fig, ax = plt.subplots(figsize=(3.38, 2.55))
    ax.plot(omega, values, color="#1f77b4")
    ax.axhline(0.0641023, color="#1f77b4", ls="--", lw=1.0, label="exact upper bound 0.0641023")
    ax.scatter([p for p, _ in ripples], [v for _, v in ripples], s=14, color="#ff7f0e", zorder=3, label="resolved ripple maxima")
    ax.set(xlabel=r"$\omega$", ylabel=r"$|r(\mathrm{i}\omega)|$", xlim=(0, 1), ylim=(0.06350, 0.06415))
    ax.grid(alpha=0.22)
    ax.legend(loc="lower left")
    save(fig, "n11_equiripple.pdf")


def convergence() -> None:
    result = json.loads((RESULTS / "exact_certificate.json").read_text())
    orders = np.array([row["order"] for row in result["records"]])
    lower = np.array([float(row["lower"]) for row in result["records"]])
    upper = np.array([float(row["upper"]) for row in result["records"]])
    center = 0.5 * (lower + upper)
    error = np.vstack((center - lower, upper - center))
    fig, ax = plt.subplots(figsize=(4.25, 3.0))
    ax.axhline(np.exp(-np.pi), color="#1f77b4", ls="--", lw=1.1, label=r"sharp infimum $e^{-\pi}$")
    ax.errorbar(orders, center, yerr=error, fmt="o-", ms=3.5, capsize=2.5, color="#1f77b4", label="certified rational designs")
    ax.set(xlabel=r"Number of internal modes $N$", ylabel=r"Band reflection $\rho$", xticks=orders)
    ax.tick_params(axis="x", rotation=45)
    ax.grid(alpha=0.22)
    ax.legend()
    save(fig, "certified_convergence.pdf")


def robustness() -> None:
    rows = list(csv.DictReader((RESULTS / "robustness_summary.csv").open()))
    spread = np.array([float(row["spread_percent"]) for row in rows])
    median = np.array([float(row["median"]) for row in rows])
    p95 = np.array([float(row["p95"]) for row in rows])
    fig, ax = plt.subplots(figsize=(3.38, 2.55))
    ax.plot(spread, median, "o-", ms=4, label="median")
    ax.plot(spread, p95, "s-", ms=4, label="95th percentile")
    ax.set(xlabel="Relative parameter spread (%)", ylabel=r"Monte Carlo $\rho$", xticks=spread)
    ax.grid(alpha=0.22)
    ax.legend()
    save(fig, "fabrication_sensitivity.pdf")


def log_area(payload: dict) -> None:
    rows = []
    for order, groups in payload["designs"].items():
        def integrand(w: float) -> float:
            magnitude = float(abs(reflection(groups, w)))
            return -np.log(max(magnitude, 1e-300))

        nodes, weights = np.polynomial.legendre.leggauss(1600)
        unit_nodes = 0.5 * (nodes + 1.0)
        unit_weights = 0.5 * weights
        inside_half = float(np.dot(unit_weights, [integrand(float(x)) for x in unit_nodes]))
        # Map t in [0,1] to omega=1+t/(1-t), including the infinite tail.
        outside_half = float(np.dot(
            unit_weights,
            [integrand(float(1.0 + t / (1.0 - t))) / (1.0 - t) ** 2 for t in unit_nodes],
        ))
        total_half = inside_half + outside_half
        rows.append((int(order), inside_half / total_half, outside_half / total_half, 2 * total_half))
    rows.sort()
    with (RESULTS / "log_area.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["N", "in_band_fraction", "out_of_band_fraction", "total_log_area"])
        for row in rows:
            writer.writerow([row[0], *(f"{value:.12f}" for value in row[1:])])
    orders = np.array([row[0] for row in rows])
    inside = np.array([row[1] for row in rows])
    outside = np.array([row[2] for row in rows])
    fig, ax = plt.subplots(figsize=(4.25, 3.0))
    ax.plot(orders, inside, "o-", ms=3.5, label="in-band fraction")
    ax.plot(orders, outside, "s-", ms=3.5, label="out-of-band fraction")
    ax.set(xlabel=r"Number of internal modes $N$", ylabel="Fraction of total log area", xticks=orders, ylim=(0, 1))
    ax.tick_params(axis="x", rotation=45)
    ax.grid(alpha=0.22)
    ax.legend()
    save(fig, "log_area_split.pdf")


def sharpness_measure(kappa: float = 2.0, width: float = 1.1) -> None:
    beta = kappa / (2 * width)
    rho = np.exp(-np.pi * beta)
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.65))

    omega = np.linspace(-1.45, 1.45, 4001)
    modulus = np.where(np.abs(omega) < width, rho, 1.0)
    axes[0].plot(omega, modulus, color="#1f77b4")
    axes[0].axvspan(-1, 1, color="#2ca02c", alpha=0.10, label="target band")
    axes[0].axvline(-width, color="0.4", ls=":", lw=0.8)
    axes[0].axvline(width, color="0.4", ls=":", lw=0.8)
    axes[0].set(xlabel=r"$\omega$", ylabel=r"$|r_L(\mathrm{i}\omega)|$", ylim=(0, 1.06))
    axes[0].legend(loc="center")
    axes[0].grid(alpha=0.20)

    nu = np.linspace(-0.9998 * width, 0.9998 * width, 12001)
    theta = beta * np.log((width + nu) / (width - nu))
    density = kappa / (2 * np.pi) * (1 - rho**2) / (1 + rho**2 - 2 * rho * np.cos(theta))
    axes[1].plot(nu, density, color="#1f77b4", label="continuous density")
    atom_axis = axes[1].twinx()
    for m in range(1, 6):
        point, weight = exterior_atom(m, kappa, width)
        atom_axis.vlines([-point, point], 1e-16, [weight, weight], color="#d62728", lw=1.0)
        atom_axis.scatter([-point, point], [weight, weight], color="#d62728", s=10)
    atom_axis.set_yscale("log")
    atom_axis.set_ylim(1e-16, 2e-2)
    atom_axis.set_ylabel("Exterior atom weight", color="#d62728")
    atom_axis.tick_params(axis="y", colors="#d62728")
    axes[1].set(xlabel=r"Measure frequency $\nu$", ylabel=r"$\mathrm{d}\mu_{L,c}/\mathrm{d}\nu$", xlim=(-1.15, 1.15))
    axes[1].grid(alpha=0.20)
    axes[1].legend(loc="upper center")
    fig.tight_layout()
    save(fig, "sharpness_measure.pdf")


def main() -> None:
    global FIGURES, RESULTS
    parser = argparse.ArgumentParser()
    parser.add_argument("--results-dir", type=Path, default=ROOT / "results")
    parser.add_argument("--figures-dir", type=Path, default=ROOT.parent / "figures")
    parser.add_argument("--skip-robustness", action="store_true")
    args = parser.parse_args()
    RESULTS, FIGURES = args.results_dir, args.figures_dir
    setup()
    payload = load_payload()
    reflection_spectra(payload)
    n11_equiripple(payload)
    convergence()
    if not args.skip_robustness:
        robustness()
    log_area(payload)
    sharpness_measure()


if __name__ == "__main__":
    main()


==> anc/code/make_interface_schematic.py <==
#!/usr/bin/env python3
"""Create the operational front-end/capture schematic as vector PDF."""

from __future__ import annotations

import argparse
import os
from datetime import datetime, timezone
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/mrqm-matplotlib")

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch

from model import ROOT


def box(ax, x: float, y: float, w: float, h: float, text: str, color: str = "white") -> None:
    patch = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.018", linewidth=1.0, edgecolor="black", facecolor=color)
    ax.add_patch(patch)
    ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", fontsize=8)


def arrow(ax, start: tuple[float, float], end: tuple[float, float], style: str = "-") -> None:
    ax.add_patch(FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=9, linewidth=1.0, linestyle=style, color="black"))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=ROOT.parent / "figures" / "interface_schematic.pdf")
    args = parser.parse_args()
    fig, ax = plt.subplots(figsize=(7.1, 2.35))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 3.25)
    ax.axis("off")

    box(ax, 0.55, 1.30, 1.35, 0.78, "input mode\n$a$", "#f5f5f5")
    box(ax, 2.50, 1.30, 1.65, 0.78, "passive front end\n$\\Sigma_N(s)$", "#e8f1fb")
    box(ax, 4.78, 1.30, 1.55, 0.78, "controlled fields\n$S_{n,\\mathrm{out}}$", "#e9f7ec")
    box(ax, 6.92, 1.30, 1.28, 0.78, "capture on\n$T\\mathcal{S}$", "#fff4dc")
    box(ax, 8.73, 1.30, 1.02, 0.78, "register\n$\\mathcal{H}_{\\rm mem}$", "#f7eaf7")

    arrow(ax, (0.08, 1.69), (0.55, 1.69))
    arrow(ax, (1.90, 1.69), (2.50, 1.69))
    arrow(ax, (4.15, 1.69), (4.78, 1.69))
    arrow(ax, (6.33, 1.69), (6.92, 1.69))
    arrow(ax, (8.20, 1.69), (8.73, 1.69))
    arrow(ax, (0.55, 1.45), (0.08, 1.45))

    ax.text(0.08, 1.86, r"$A_{\rm in}$", ha="left", va="bottom", fontsize=8)
    ax.text(0.08, 1.25, r"$A_{\rm out}=rA_{\rm in}$", ha="left", va="top", fontsize=8)
    ax.text(2.20, 1.83, r"$g_n$", ha="center", fontsize=8)
    ax.text(4.47, 1.83, r"$\sqrt{2\Gamma_n}$", ha="center", fontsize=8)

    arrow(ax, (3.32, 1.30), (3.32, 0.57), style="--")
    ax.text(3.32, 0.38, "uncontrolled baths (loss)", ha="center", va="top", fontsize=7.5)

    ax.text(
        5.0,
        2.78,
        r"$1-|r|^2$ is controlled-port transfer; it is memory write only where capture is isometric.",
        ha="center",
        va="center",
        fontsize=9,
    )
    ax.text(
        7.92,
        0.50,
        r"Finite $d$: $\dim\mathcal{S}\leq d$ is necessary; on $L^2(\mathcal{B})$ the worst case is zero.",
        ha="center",
        va="center",
        fontsize=7.8,
        color="#8b1a1a",
    )

    # Write exactly the PDF consumed by the manuscripts.
    destination = args.output
    destination.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(destination, format="pdf", bbox_inches="tight", metadata={"Creator": "MRQM deterministic schematic script", "Producer": "Matplotlib", "CreationDate": datetime(2026, 7, 25, tzinfo=timezone.utc)})
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/code/measure_seeded_certificates.py <==
#!/usr/bin/env python3
"""Certified measure-seeded designs (optimization-free constructive route).

Pipeline: discretize the continuous part of the extremal Herglotz measure
mu_L by a uniform-in-frequency composite rule (panel width h, atom at the
panel center of mass), append the first exterior atoms of mu_L exactly,
give every atom the common linewidth Gamma, rationalize all parameters to
fixed decimals, and certify the resulting finite design with the exact
rational Bernstein-subdivision machinery.  Exact positivity of the proof
polynomial on the full band is certified without root approximation.  No
nonlinear optimization is used at any stage.

Normalization: kappa = 2, band = [-1, 1].
"""
import argparse
import json
import os
import sys
from fractions import Fraction
from pathlib import Path

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from independent_verifier import (build_ND, abs_squared_on_axis, padd,
                                  pscale, peval, primitive, canonical_hash)

KAPPA = 2.0

def sigma_L(s, L):
    beta = KAPPA / (2 * L)
    q = (s + 1j * L) / (s - 1j * L)
    r = np.exp(1j * beta * np.log(q))
    return KAPPA / 2 * (1 + r) / (1 - r) - s

def density_omega(om, L):
    beta = KAPPA / (2 * L)
    rho = np.exp(-np.pi * beta)
    th = beta * np.log((L + om) / (L - om))
    return KAPPA / (2 * np.pi) * (1 - rho ** 2) / (1 + rho ** 2
                                                   - 2 * rho * np.cos(th))

def build_groups(L, Gamma, h, n_atoms):
    beta = KAPPA / (2 * L)
    edges = np.arange(0.0, L, h)
    edges = np.append(edges, L - 1e-12)
    pairs = []
    for a, b in zip(edges[:-1], edges[1:]):
        xs = np.linspace(a, b, 256)
        dens = density_omega(np.clip(xs, 0, L * (1 - 1e-15)), L)
        m = np.trapezoid(dens, xs)
        c = np.trapezoid(dens * xs, xs) / m if m > 0 else 0.5 * (a + b)
        pairs.append((c, m))
    for k in range(1, n_atoms + 1):
        om = L / np.tanh(np.pi * k / beta)
        am = L ** 2 / np.sinh(np.pi * k / beta) ** 2
        pairs.append((om, am))
    groups = []
    for j, (nuj, mj) in enumerate(pairs):
        groups.append({"group": j + 1,
                       "gamma": f"{Gamma:.6f}",
                       "delta": f"{nuj:.6f}",
                       "weight": f"{mj:.8f}"})
    return groups

def sigma_N(omega, groups):
    s = 1j * omega
    tot = np.zeros_like(s, dtype=complex)
    for g in groups:
        gam = float(Fraction(g["gamma"]))
        dl = float(Fraction(g["delta"]))
        w = float(Fraction(g["weight"]))
        tot += w / (s + gam + 1j * dl) + w / (s + gam - 1j * dl)
    return tot

def power_to_bernstein(poly):
    """Convert an exact power-basis polynomial on [0,1] to Bernstein form."""
    from math import comb
    coeffs = primitive(poly)
    degree = len(coeffs) - 1
    out = []
    for index in range(degree + 1):
        value = Fraction(0)
        for power in range(index + 1):
            value += coeffs[power] * Fraction(comb(index, power),
                                              comb(degree, power))
        out.append(value)
    return out

def subdivide_bernstein_half(coeffs):
    """Exact de Casteljau subdivision at x=1/2."""
    degree = len(coeffs) - 1
    triangle = [coeffs]
    for _ in range(degree):
        previous = triangle[-1]
        triangle.append([(previous[j] + previous[j + 1]) / 2
                         for j in range(len(previous) - 1)])
    left = [triangle[j][0] for j in range(degree + 1)]
    right = [triangle[degree - j][j] for j in range(degree + 1)]
    return left, right

def bernstein_positive(coeffs, max_depth=48):
    """Prove strict positivity by exact dyadic Bernstein subdivision."""
    stack = [(coeffs, 0)]
    nodes = 0
    deepest = 0
    while stack:
        current, depth = stack.pop()
        nodes += 1
        deepest = max(deepest, depth)
        if min(current) > 0:
            continue
        if max(current) <= 0 or depth >= max_depth:
            return False, {"nodes": nodes, "max_depth": deepest}
        left, right = subdivide_bernstein_half(current)
        stack.append((right, depth + 1))
        stack.append((left, depth + 1))
    return True, {"nodes": nodes, "max_depth": deepest}

def certify(groups, rho_bar_str):
    rho_bar = Fraction(rho_bar_str)
    N, D = build_ND(groups)
    n = abs_squared_on_axis(N)
    d = abs_squared_on_axis(D)
    H = padd(pscale(d, rho_bar * rho_bar), pscale(n, Fraction(-1)))
    h0, h1 = peval(H, Fraction(0)), peval(H, Fraction(1))
    positive, meta = bernstein_positive(power_to_bernstein(H))
    ok = h0 > 0 and h1 > 0 and positive
    return ok, {"degree_H": len(H) - 1,
                "certificate": "exact dyadic Bernstein positivity",
                "bernstein_nodes": meta["nodes"],
                "bernstein_max_depth": meta["max_depth"],
                "H_at_0_positive": bool(h0 > 0),
                "H_at_1_positive": bool(h1 > 0),
                "hash_N": canonical_hash(N), "hash_D": canonical_hash(D),
                "hash_H": canonical_hash(H)}

def run(L, Gamma, h, n_atoms):
    groups = build_groups(L, Gamma, h, n_atoms)
    modes = 2 * len(groups)
    omega = np.linspace(0.0, 1.0, 200001)
    sN = sigma_N(omega, groups)
    sL = sigma_L(1j * omega + 1e-12, L)
    eps = float(np.max(np.abs(sN - sL)))
    rhoL = float(np.exp(-np.pi * KAPPA / (2 * L)))
    apriori = (rhoL + 4 * eps / (KAPPA - 2 * eps)) if eps < KAPPA / 2 else None
    r = (1j * omega - 1 + sN) / (1j * omega + 1 + sN)
    grid_max = float(np.max(np.abs(r)))
    rho_bar = f"{grid_max + 5e-6:.6f}"
    ok, rec = certify(groups, rho_bar)
    row = {"L": L, "Gamma": Gamma, "panel_width": h,
           "exterior_atom_pairs": n_atoms, "modes": modes,
           "rho_L": rhoL, "eps_band": eps, "a_priori_bound": apriori,
           "grid_max": grid_max,
           "certified_upper": rho_bar if ok else None,
           "certified": bool(ok), **rec, "groups": groups}
    print(f"L={L} Gamma={Gamma} h={h} modes={modes}: rho_L={rhoL:.6f} "
          f"eps={eps:.4f} apriori={apriori:.6f} grid={grid_max:.6f} "
          f"cert={rho_bar} -> {'PASS' if ok else 'FAIL'} "
          f"(degH={rec['degree_H']}, Bernstein nodes={rec['bernstein_nodes']}, "
          f"depth={rec['bernstein_max_depth']})",
          flush=True)
    return row

def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=None,
                        help="optional JSON output path; stdout remains the primary report")
    args = parser.parse_args()
    rows = []
    for (L, Gamma, h, na) in [(1.10, 0.14, 0.07, 1),
                              (1.10, 0.10, 0.05, 2),
                              (1.10, 0.06, 0.03, 2)]:
        rows.append(run(L, Gamma, h, na))
    payload = {"method": "measure-seeded uniform-panel quadrature with exact rational Bernstein certificates",
               "normalization": {"kappa": "2", "band_half_width": "1"},
               "rows": rows}
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(payload, indent=1) + "\n")
        print(f"wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/code/model.py <==
"""Shared numerical model for the passive symmetric atom family."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[1]


def load_payload(path: Path | None = None) -> dict:
    source = path or ROOT / "data" / "designs.json"
    return json.loads(source.read_text())


def reflection(groups: list[dict[str, str]], omega: np.ndarray | float, kappa: float = 2.0) -> np.ndarray:
    omega = np.asarray(omega, dtype=float)
    sigma = np.zeros_like(omega, dtype=complex)
    for row in groups:
        gamma = float(row["gamma"])
        delta = float(row["delta"])
        weight = float(row["weight"])
        if delta == 0.0:
            sigma += weight / (gamma + 1j * omega)
        else:
            sigma += weight / (gamma + 1j * (omega + delta))
            sigma += weight / (gamma + 1j * (omega - delta))
    return (1j * omega - kappa / 2.0 + sigma) / (1j * omega + kappa / 2.0 + sigma)


def _bounded_minimize(function, lo: float, hi: float, tolerance: float = 2e-15) -> tuple[float, float]:
    """Dependency-free golden-section minimizer on a bounded interval."""
    ratio = (np.sqrt(5.0) - 1.0) / 2.0
    x1, x2 = hi - ratio * (hi - lo), lo + ratio * (hi - lo)
    f1, f2 = function(x1), function(x2)
    for _ in range(120):
        if hi - lo <= tolerance * max(1.0, abs(lo), abs(hi)):
            break
        if f1 <= f2:
            hi, x2, f2 = x2, x1, f1
            x1 = hi - ratio * (hi - lo)
            f1 = function(x1)
        else:
            lo, x1, f1 = x1, x2, f2
            x2 = lo + ratio * (hi - lo)
            f2 = function(x2)
    return (x1, f1) if f1 <= f2 else (x2, f2)


def resolved_local_maxima(groups: list[dict[str, str]], grid_size: int = 200_001) -> list[tuple[float, float]]:
    omega = np.linspace(0.0, 1.0, grid_size)
    values = np.abs(reflection(groups, omega))
    candidates = [0, grid_size - 1]
    candidates.extend((np.flatnonzero((values[1:-1] >= values[:-2]) & (values[1:-1] >= values[2:])) + 1).tolist())
    resolved: list[tuple[float, float]] = []
    for index in candidates:
        if index in (0, grid_size - 1):
            point = float(omega[index])
            value = float(values[index])
        else:
            lo, hi = float(omega[index - 2]), float(omega[index + 2])
            point, minimum = _bounded_minimize(
                lambda w: -float(abs(reflection(groups, w))), lo, hi
            )
            point, value = float(point), float(-minimum)
        resolved.append((point, value))
    return sorted(resolved)


def finite_alphabet_gram(groups: list[dict[str, str]], dimension: int, quadrature_order: int = 1200) -> np.ndarray:
    nodes, weights = np.polynomial.legendre.leggauss(quadrature_order)
    transfer_probability = 1.0 - np.abs(reflection(groups, nodes)) ** 2
    basis = np.vstack(
        [
            np.sqrt((2 * degree + 1) / 2.0)
            * np.polynomial.legendre.legval(nodes, [0.0] * degree + [1.0])
            for degree in range(dimension)
        ]
    )
    return (basis * (weights * transfer_probability)) @ basis.T


def perturb_groups(groups: list[dict[str, str]], sigma: float, rng: np.random.Generator) -> list[dict[str, str]]:
    perturbed = []
    for row in groups:
        new_row = dict(row)
        for field in ("gamma", "weight"):
            value = float(row[field])
            new_row[field] = repr(float(value * np.exp(sigma * rng.standard_normal() - sigma**2 / 2.0)))
        if float(row["delta"]) > 0.0:
            value = float(row["delta"])
            new_row["delta"] = repr(float(value * np.exp(sigma * rng.standard_normal() - sigma**2 / 2.0)))
        perturbed.append(new_row)
    return perturbed


==> anc/code/reproduce.py <==
#!/usr/bin/env python3
"""End-to-end reproduction driver that never mutates archived source artifacts."""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import shutil
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
CODE = ROOT / "code"
SOURCE_FIGURES = ROOT.parent / "figures"


def run(command: list[str], cwd: Path = ROOT) -> None:
    print("+", " ".join(command), flush=True)
    environment = os.environ.copy()
    environment["PYTHONPATH"] = str(CODE) + os.pathsep + environment.get("PYTHONPATH", "")
    environment.setdefault("MPLCONFIGDIR", "/tmp/mrqm-matplotlib")
    subprocess.run(command, cwd=cwd, env=environment, check=True)


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def compare_figures(generated: Path, include_robustness: bool) -> None:
    names = [
        "reflection_spectra.pdf",
        "n11_equiripple.pdf",
        "certified_convergence.pdf",
        "log_area_split.pdf",
        "sharpness_measure.pdf",
        "interface_schematic.pdf",
    ]
    if include_robustness:
        names.append("fabrication_sensitivity.pdf")
    failures = []
    for name in names:
        source = SOURCE_FIGURES / name
        candidate = generated / name
        same = source.exists() and candidate.exists() and sha256(source) == sha256(candidate)
        print(f"figure {name}: {'MATCH' if same else 'MISMATCH'}")
        if not same:
            failures.append(name)
    if failures:
        raise SystemExit("deterministic figure mismatch: " + ", ".join(failures))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--quick", action="store_true",
                        help="skip the long measure-seeded and Monte Carlo calculations")
    parser.add_argument("--all-hurwitz", action="store_true",
                        help="also compute Hurwitz minors for every reported order; the manuscript needs them only for N=11")
    parser.add_argument("--output-dir", type=Path, default=ROOT / "reproduction")
    args = parser.parse_args()

    output = args.output_dir.resolve()
    if output.exists():
        shutil.rmtree(output)
    results = output / "results"
    figures = output / "figures"
    results.mkdir(parents=True)
    figures.mkdir(parents=True)

    exact = results / "exact_certificate.json"
    independent = results / "independent_certificate.json"
    sharpness = results / "sharpness_verification.json"
    exact_command = [sys.executable, str(CODE / "exact_certificate.py"), "--output", str(exact)]
    if args.all_hurwitz:
        exact_command.append("--all-hurwitz")
    run(exact_command)
    run([sys.executable, str(CODE / "independent_verifier.py"),
         "--designs", str(ROOT / "data" / "designs.json"),
         "--reference", str(exact), "--out", str(independent)])
    run([sys.executable, str(CODE / "verify_sharpness.py"), "--output", str(sharpness)])
    run([sys.executable, str(CODE / "compute_tables.py"), "--output-dir", str(results)])

    if not args.quick:
        run([sys.executable, str(CODE / "measure_seeded_certificates.py"),
             "--output", str(results / "measure_seeded_certificates.json")])
        run([sys.executable, str(CODE / "robustness_simulation.py"),
             "--output-dir", str(results)])

    figure_command = [sys.executable, str(CODE / "make_figures.py"),
                      "--results-dir", str(results), "--figures-dir", str(figures)]
    if args.quick:
        figure_command.append("--skip-robustness")
    run(figure_command)
    run([sys.executable, str(CODE / "make_interface_schematic.py"),
         "--output", str(figures / "interface_schematic.pdf")])
    run([sys.executable, "-m", "unittest", "discover", "-s", str(ROOT / "tests"), "-v"])

    certificate = json.loads(exact.read_text())
    n11 = next(row for row in certificate["records"] if row["order"] == 11)
    if not (n11["upper_verified"] and n11["lower_verified"] and n11["upper"] == "0.0641023"):
        raise SystemExit("headline N=11 certificate regression failed")
    compare_figures(figures, include_robustness=not args.quick)
    print(f"Reproduction completed successfully in {output}.")


if __name__ == "__main__":
    main()


==> anc/code/robustness_simulation.py <==
#!/usr/bin/env python3
"""Deterministic Monte Carlo sensitivity study for the 11-mode design."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np

from model import load_payload, perturb_groups, reflection


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--samples", type=int, default=1200)
    parser.add_argument("--grid", type=int, default=12001)
    parser.add_argument("--seed", type=int, default=20260711)
    parser.add_argument("--output-dir", type=Path, default=None,
                        help="optional directory for CSV, NPZ, and metadata outputs")
    args = parser.parse_args()

    groups = load_payload()["designs"]["11"]
    omega = np.linspace(0.0, 1.0, args.grid)
    rng = np.random.default_rng(args.seed)
    spreads = np.array([0.01, 0.02, 0.05])
    maxima = np.empty((len(spreads), args.samples), dtype=float)
    for spread_index, spread in enumerate(spreads):
        for sample_index in range(args.samples):
            trial = perturb_groups(groups, float(spread), rng)
            maxima[spread_index, sample_index] = float(np.max(np.abs(reflection(trial, omega))))

    rows = []
    for spread, row in zip(spreads, maxima):
        rows.append({"spread_percent": f"{100 * spread:.0f}",
                     "median": f"{np.median(row):.12f}",
                     "p95": f"{np.quantile(row, 0.95):.12f}",
                     "mean": f"{np.mean(row):.12f}",
                     "maximum": f"{np.max(row):.12f}"})
    metadata = {"samples_per_spread": args.samples, "grid_points": args.grid,
                "frequency_interval": [0.0, 1.0], "seed": args.seed,
                "distribution": "p'=p exp(sigma Z-sigma^2/2), independent over positive group parameters"}
    print(json.dumps({"summary": rows, "metadata": metadata}, indent=2))
    if args.output_dir is not None:
        args.output_dir.mkdir(parents=True, exist_ok=True)
        with (args.output_dir / "robustness_summary.csv").open("w", newline="") as handle:
            writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
            writer.writeheader(); writer.writerows(rows)
        np.savez_compressed(args.output_dir / "robustness_raw.npz", spreads=spreads, maxima=maxima,
                            seed=args.seed, grid=args.grid)
        (args.output_dir / "robustness_metadata.json").write_text(json.dumps(metadata, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/code/verify_sharpness.py <==
#!/usr/bin/env python3
"""Numerical regression checks for the outer/Herglotz sharpness theorem.

The theorem itself is analytic.  These checks independently compare the closed-form
self-energy with its continuous-plus-atomic Herglotz representation and verify the
mass sum rule to high precision.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np


def adaptive_integral(function, lo: float, hi: float, tolerance: float = 2e-12) -> float:
    """Dependency-free adaptive Simpson integration on a finite interval."""
    def simpson(a: float, b: float, fa: float, fm: float, fb: float) -> float:
        return (b - a) * (fa + 4.0 * fm + fb) / 6.0

    def recurse(a, b, fa, fm, fb, whole, tol, depth):
        mid = 0.5 * (a + b)
        left_mid, right_mid = 0.5 * (a + mid), 0.5 * (mid + b)
        flm, frm = function(left_mid), function(right_mid)
        left = simpson(a, mid, fa, flm, fm)
        right = simpson(mid, b, fm, frm, fb)
        correction = left + right - whole
        if depth == 0 or abs(correction) <= 15.0 * tol:
            return left + right + correction / 15.0
        return recurse(a, mid, fa, flm, fm, left, tol / 2.0, depth - 1) + recurse(mid, b, fm, frm, fb, right, tol / 2.0, depth - 1)

    mid = 0.5 * (lo + hi)
    flo, fmid, fhi = function(lo), function(mid), function(hi)
    initial = simpson(lo, hi, flo, fmid, fhi)
    return float(recurse(lo, hi, flo, fmid, fhi, initial, tolerance, 28))


def outer_reflection(s: np.ndarray | complex, kappa: float, width: float) -> np.ndarray:
    beta = kappa / (2.0 * width)
    s = np.asarray(s, dtype=complex)
    return np.exp(1j * beta * np.log((s + 1j * width) / (s - 1j * width)))


def outer_self_energy(s: np.ndarray | complex, kappa: float, width: float) -> np.ndarray:
    r = outer_reflection(s, kappa, width)
    return 0.5 * kappa * (1.0 + r) / (1.0 - r) - s


def measure_t_density(t: float, kappa: float, width: float) -> float:
    beta = kappa / (2.0 * width)
    rho = np.exp(-np.pi * beta)
    return (
        kappa
        * width
        / (4.0 * np.pi)
        * (1.0 - rho**2)
        / (1.0 + rho**2 - 2.0 * rho * np.cos(beta * t))
        / np.cosh(t / 2.0) ** 2
    )


def exterior_atom(m: int, kappa: float, width: float) -> tuple[float, float]:
    beta = kappa / (2.0 * width)
    x = np.pi * m / beta
    omega = width / np.tanh(x)
    weight = width**2 / np.sinh(x) ** 2
    return omega, weight


def represented_self_energy(s: complex, kappa: float, width: float, atom_count: int = 20) -> complex:
    cutoff = 30.0

    def kernel(t: float) -> complex:
        nu = width * np.tanh(t / 2.0)
        return measure_t_density(t, kappa, width) / (s - 1j * nu)

    real = adaptive_integral(lambda t: float(np.real(kernel(t))), -cutoff, cutoff)
    imag = adaptive_integral(lambda t: float(np.imag(kernel(t))), -cutoff, cutoff)
    value = real + 1j * imag
    for m in range(1, atom_count + 1):
        omega, weight = exterior_atom(m, kappa, width)
        value += weight / (s - 1j * omega) + weight / (s + 1j * omega)
    return value


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path)
    parser.add_argument("--kappa", type=float, default=2.0)
    parser.add_argument("--width", type=float, default=1.1)
    args = parser.parse_args()
    kappa, width = args.kappa, args.width
    beta = kappa / (2.0 * width)
    rho = float(np.exp(-np.pi * beta))

    omega = np.linspace(-0.999 * width, 0.999 * width, 20_001)
    boundary = outer_reflection(1e-12 + 1j * omega, kappa, width)
    flatness_error = float(np.max(np.abs(np.abs(boundary) - rho)))

    points = [1.0 + 0.0j, 0.2 + 0.3j, 0.01 + 0.5j]
    representation_errors = []
    for point in points:
        direct = complex(outer_self_energy(point, kappa, width))
        represented = represented_self_energy(point, kappa, width)
        representation_errors.append(abs(direct - represented))

    continuous_mass = adaptive_integral(
        lambda t: measure_t_density(t, kappa, width), -30.0, 30.0
    )
    atomic_mass = 2.0 * sum(exterior_atom(m, kappa, width)[1] for m in range(1, 30))
    mass_formula = width**2 / 3.0 + kappa**2 / 12.0
    mass_error = abs(continuous_mass + atomic_mass - mass_formula)

    band = np.linspace(-1.0, 1.0, 100_001)
    shifted_examples = []
    for construction_width, gamma in [(1.20, 0.005), (1.10, 0.002), (1.05, 0.001)]:
        sigma = outer_self_energy(gamma + 1j * band, kappa, construction_width)
        r = (1j * band - kappa / 2.0 + sigma) / (1j * band + kappa / 2.0 + sigma)
        shifted_examples.append(
            {
                "width": construction_width,
                "linewidth": gamma,
                "ideal_flat_modulus": float(np.exp(-np.pi * kappa / (2.0 * construction_width))),
                "shifted_continuum_band_max": float(np.max(np.abs(r))),
            }
        )

    passed = bool(flatness_error < 2e-9 and max(representation_errors) < 2e-8 and mass_error < 2e-8)
    result = {
        "passed": passed,
        "kappa": kappa,
        "construction_width": width,
        "flat_modulus": rho,
        "boundary_flatness_max_error": flatness_error,
        "herglotz_representation_max_error": max(representation_errors),
        "mass_sum_rule_error": mass_error,
        "shifted_continuum_examples": shifted_examples,
    }
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered)
    else:
        print(rendered, end="")
    if not passed:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/data/designs.json <==
{
  "normalization": {"kappa": "2", "band_half_width": "1"},
  "designs": {
    "1": [
      {"group": 0, "gamma": "1.4142135641", "delta": "0", "weight": "2.0000000024"}
    ],
    "3": [
      {"group": 0, "gamma": "0.7155865808", "delta": "0", "weight": "0.6644786028"},
      {"group": 1, "gamma": "0.4484073182", "delta": "0.7806660725", "weight": "0.2865138060"}
    ],
    "5": [
      {"group": 0, "gamma": "0.5225741790", "delta": "0", "weight": "0.3821571586"},
      {"group": 1, "gamma": "0.4094742566", "delta": "0.5647539586", "weight": "0.2540213905"},
      {"group": 2, "gamma": "0.1882680837", "delta": "0.9291102550", "weight": "0.0772780296"}
    ],
    "7": [
      {"group": 0, "gamma": "0.4215709118", "delta": "0", "weight": "0.2626249845"},
      {"group": 1, "gamma": "0.3626311874", "delta": "0.4403569347", "weight": "0.2067134578"},
      {"group": 2, "gamma": "0.2313551868", "delta": "0.7801823482", "weight": "0.1058471235"},
      {"group": 3, "gamma": "0.0945740547", "delta": "0.9747946765", "weight": "0.0317940248"}
    ],
    "9": [
      {"group": 0, "gamma": "0.3565078508", "delta": "0", "weight": "0.1981263272"},
      {"group": 1, "gamma": "0.3217530754", "delta": "0.3603914263", "weight": "0.1690067999"},
      {"group": 2, "gamma": "0.2386095346", "delta": "0.6628306216", "weight": "0.1089729502"},
      {"group": 3, "gamma": "0.1414529027", "delta": "0.8764074134", "weight": "0.0539968726"},
      {"group": 4, "gamma": "0.0533433194", "delta": "0.9922768914", "weight": "0.0166303831"}
    ],
    "11": [
      {"group": 0, "gamma": "0.311158924086", "delta": "0", "weight": "0.157703925598"},
      {"group": 1, "gamma": "0.289160164239", "delta": "0.304079422147", "weight": "0.141094382446"},
      {"group": 2, "gamma": "0.233411007066", "delta": "0.571893057110", "weight": "0.103373815417"},
      {"group": 3, "gamma": "0.163312213040", "delta": "0.781631334355", "weight": "0.063754097299"},
      {"group": 4, "gamma": "0.093506841885", "delta": "0.924941677224", "weight": "0.032007238487"},
      {"group": 5, "gamma": "0.032916047574", "delta": "0.999323092623", "weight": "0.010263869247"}
    ],
    "13": [
      {"group": 0, "gamma": "0.2747000650", "delta": "0", "weight": "0.1301108059"},
      {"group": 1, "gamma": "0.2610030637", "delta": "0.2645543534", "weight": "0.1215057575"},
      {"group": 2, "gamma": "0.2209226559", "delta": "0.5049358087", "weight": "0.0954351993"},
      {"group": 3, "gamma": "0.1684051797", "delta": "0.7038186651", "weight": "0.0659440950"},
      {"group": 4, "gamma": "0.1136730963", "delta": "0.8537396561", "weight": "0.0401339455"},
      {"group": 5, "gamma": "0.0628110961", "delta": "0.9532486294", "weight": "0.0204214726"},
      {"group": 6, "gamma": "0.0201578379", "delta": "1.0023658944", "weight": "0.0067778056"}
    ],
    "15": [
      {"group": 0, "gamma": "0.2449043000", "delta": "0", "weight": "0.1077163730"},
      {"group": 1, "gamma": "0.2385912399", "delta": "0.2321065074", "weight": "0.1065597021"},
      {"group": 2, "gamma": "0.2091923823", "delta": "0.4492445828", "weight": "0.0878730673"},
      {"group": 3, "gamma": "0.1682697846", "delta": "0.6354714535", "weight": "0.0651750836"},
      {"group": 4, "gamma": "0.1249503866", "delta": "0.7852762383", "weight": "0.0446399965"},
      {"group": 5, "gamma": "0.0828379973", "delta": "0.8962521955", "weight": "0.0273929759"},
      {"group": 6, "gamma": "0.0450081750", "delta": "0.9688375972", "weight": "0.0143614136"},
      {"group": 7, "gamma": "0.0134358897", "delta": "1.0035890625", "weight": "0.0051235098"}
    ],
    "17": [
      {"group": 0, "gamma": "0.2227641392", "delta": "0", "weight": "0.1007053344"},
      {"group": 1, "gamma": "0.2014207266", "delta": "0.1965932366", "weight": "0.0758860101"},
      {"group": 2, "gamma": "0.1978643464", "delta": "0.3840478798", "weight": "0.0845099797"},
      {"group": 3, "gamma": "0.1644480180", "delta": "0.5571253635", "weight": "0.0601296430"},
      {"group": 4, "gamma": "0.1425320717", "delta": "0.7097354976", "weight": "0.0560183832"},
      {"group": 5, "gamma": "0.0999668319", "delta": "0.8321558191", "weight": "0.0333945792"},
      {"group": 6, "gamma": "0.0651257019", "delta": "0.9203200858", "weight": "0.0208581913"},
      {"group": 7, "gamma": "0.0348563466", "delta": "0.9779057689", "weight": "0.0114006045"},
      {"group": 8, "gamma": "0.0090470064", "delta": "1.0039223523", "weight": "0.0040480689"}
    ],
    "19": [
      {"group": 0, "gamma": "0.2165179687", "delta": "0", "weight": "0.0907159405"},
      {"group": 1, "gamma": "0.2148160898", "delta": "0.2045262227", "weight": "0.0934774000"},
      {"group": 2, "gamma": "0.1899758284", "delta": "0.4011081195", "weight": "0.0841209694"},
      {"group": 3, "gamma": "0.0477116008", "delta": "0.4950532866", "weight": "0.0018773850"},
      {"group": 4, "gamma": "0.1531941726", "delta": "0.6002857145", "weight": "0.0636532003"},
      {"group": 5, "gamma": "0.1220839342", "delta": "0.7414168296", "weight": "0.0438134184"},
      {"group": 6, "gamma": "0.0894898144", "delta": "0.8501981626", "weight": "0.0297079676"},
      {"group": 7, "gamma": "0.0584993586", "delta": "0.9292673444", "weight": "0.0185610350"},
      {"group": 8, "gamma": "0.0305898907", "delta": "0.9805723054", "weight": "0.0101393972"},
      {"group": 9, "gamma": "0.0078525612", "delta": "1.0040508168", "weight": "0.0038011991"}
    ]
  },
  "published_upper_bounds": {
    "1": "0.1715731", "3": "0.1093707", "5": "0.0872506", "7": "0.0757460",
    "9": "0.0687569", "11": "0.0641023", "13": "0.0608335", "15": "0.0583758",
    "17": "0.0565269", "19": "0.0560278"
  },
  "certified_samples": {
    "1": {"frequency": "0/1", "lower": "0.171572875"},
    "3": {"frequency": "480749/769968", "lower": "0.109370452"},
    "5": {"frequency": "261122/318239", "lower": "0.087250390"},
    "7": {"frequency": "115926/128585", "lower": "0.075745737"},
    "9": {"frequency": "935462/994129", "lower": "0.068756643"},
    "11": {"frequency": "480697/500000", "lower": "0.06410221"},
    "13": {"frequency": "604347/620276", "lower": "0.060833252"},
    "15": {"frequency": "968933/987206", "lower": "0.058375564"},
    "17": {"frequency": "646435/682962", "lower": "0.056526621"},
    "19": {"frequency": "466531/472391", "lower": "0.056027561"}
  }
}


==> anc/environment-lock.md <==
# Tested environment lock

- Operating system: Linux x86_64
- Python: 3.13.5
- NumPy: 2.3.5
- SymPy: 1.14.0
- Matplotlib: 3.10.8
- pdfTeX: 1.40.26

The independent verifier uses only the Python standard library. Optional fixed-support convex polishing is not needed to verify any reported certificate and is not part of the locked environment.


==> anc/requirements.txt <==
# Tested reference environment: Python 3.13.5
numpy==2.3.5
sympy==1.14.0
matplotlib==3.10.8


==> anc/tests/test_core.py <==
from __future__ import annotations

import json
import sys
import unittest
from pathlib import Path

import numpy as np
import sympy as sp


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "code"))

from exact_certificate import S, build_polynomials, canonical_hash, certify  # noqa: E402
from model import finite_alphabet_gram, load_payload, reflection  # noqa: E402
from verify_sharpness import outer_reflection  # noqa: E402


class CoreRegressionTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.payload = load_payload()

    def test_one_mode_closed_form(self) -> None:
        omega = np.linspace(-1.0, 1.0, 200_001)
        groups = [{"gamma": repr(float(np.sqrt(2.0))), "delta": "0", "weight": "2"}]
        maximum = float(np.max(np.abs(reflection(groups, omega))))
        self.assertAlmostEqual(maximum, 3.0 - 2.0 * np.sqrt(2.0), places=12)

    def test_independent_n11_rational_construction(self) -> None:
        groups = self.payload["designs"]["11"]
        direct_sigma = 0
        for row in groups:
            gamma = sp.Rational(row["gamma"])
            delta = sp.Rational(row["delta"])
            weight = sp.Rational(row["weight"])
            if delta == 0:
                direct_sigma += weight / (S + gamma)
            else:
                direct_sigma += weight / (S + gamma + sp.I * delta)
                direct_sigma += weight / (S + gamma - sp.I * delta)
        direct_r = sp.cancel((S - 1 + direct_sigma) / (S + 1 + direct_sigma))
        numerator, denominator = build_polynomials(groups)
        self.assertEqual(sp.cancel(numerator.as_expr() / denominator.as_expr() - direct_r), 0)
        self.assertEqual(canonical_hash(numerator), "3bed7cd18f21749d8a32f9524cd7802b82ab8e2e25bab6fb2afe72b5efa6bbba")
        self.assertEqual(canonical_hash(denominator), "5c75577fb0ae3e8a213b709b872aae3b7c17abd682151e4c2138925848e5d5d8")

    def test_all_exact_upper_and_sample_lower_certificates(self) -> None:
        for order, groups in self.payload["designs"].items():
            record = certify(
                order,
                groups,
                self.payload["published_upper_bounds"][order],
                self.payload["certified_samples"][order],
                include_hurwitz=(order == "11"),
            )
            self.assertTrue(record["upper_verified"], msg=f"upper certificate failed for N={order}")
            self.assertTrue(record["lower_verified"], msg=f"lower certificate failed for N={order}")
            if order == "11":
                self.assertTrue(record["hurwitz"]["numerator_all_positive"])
                self.assertTrue(record["hurwitz"]["denominator_all_positive"])

    def test_outer_boundary_modulus(self) -> None:
        kappa, width = 2.0, 1.1
        omega = np.linspace(-0.99 * width, 0.99 * width, 20_001)
        values = np.abs(outer_reflection(1e-11 + 1j * omega, kappa, width))
        target = np.exp(-np.pi * kappa / (2.0 * width))
        self.assertLess(float(np.max(np.abs(values - target))), 2e-8)

    def test_finite_alphabet_values(self) -> None:
        groups = self.payload["designs"]["11"]
        gram = finite_alphabet_gram(groups, 4, quadrature_order=900)
        eigenvalues = np.linalg.eigvalsh(gram)
        self.assertAlmostEqual(float(eigenvalues[0]), 0.996200489, places=8)
        self.assertAlmostEqual(float(eigenvalues[-1]), 0.996797410, places=8)

    def test_finite_register_rank_obstruction(self) -> None:
        rng = np.random.default_rng(7)
        write_map = rng.normal(size=(3, 7)) + 1j * rng.normal(size=(3, 7))
        singular_values = np.linalg.svd(write_map, compute_uv=False)
        self.assertEqual(len(singular_values), 3)
        self.assertLess(np.linalg.matrix_rank(write_map), write_map.shape[1])


if __name__ == "__main__":
    unittest.main(verbosity=2)

